Distribution Estimation under the Infinity Norm

We present novel bounds for estimating discrete probability distributions under the $\ell_\infty$ norm. These are nearly optimal in various precise senses, including a kind of instance-optimality. Our data-dependent convergence guarantees for the maximum likelihood estimator significantly improve upon the currently known results. A variety of techniques are utilized and innovated upon, including Chernoff-type inequalities and empirical Bernstein bounds. We illustrate our results in synthetic and real-world experiments. Finally, we apply our proposed framework to a basic selective inference problem, where we estimate the most frequent probabilities in a sample.

==> preproc.m <==
% format tex file before submission
fname = 'main_arxiv.tex';
[col, fstr] = collate_tex_ovrl(fname);
noc = strip_tex_comment(col);
i2h = iffalse2hide(noc);
noch = strip_tex_hide(i2h,'hide');
%fstr = file2str(noch);
%fstr = strrep(fstr,'\bibliography{mybib}','\bibliography{../mybib}');
%str2file(fstr,noch);

try
delete('arxiv_submit.tex');
catch
end
movefile('main_arxiv_COL_noc_i2h_nohide.tex','arxiv_submit.tex','f');

